A Sociophysics Approach to Measuring Democracy in the Decision Making of a Group: Three Indices

A group does not usually consult all its members before every decision. This paper develops a quantitative framework for measuring how widely members are consulted in decision making within a group. Two kinds of records are considered: the number of members consulted for each decision and the number of decisions in which each member is consulted. From these records, two participation indices are defined, and their equality is proved analytically. A third index measures the fraction of decisions for which at least a specified percentage of members are consulted. The distribution of consultation levels is described using a discrete maximum-entropy model from statistical physics. Tail probabilities are used to obtain bounds for the main participation index. This study examines aggregate survey data from two groups. Their observed characteristics are broadly consistent with the patterns found across the full survey. Using binomial and Poisson calculations, the future probability that all members will be consulted for a decision is examined. Inequality in consultation among members is examined through Lorenz curves, the Gini coefficient and a normalised Shannon participation measure. The member-decision structure is represented as a bipartite network. Controlled simulations show that the same overall level of consultation can have different distributions among the members. The framework measures both the overall breadth of consultation and how consultation is distributed among the members. It therefore provides a quantitative sociophysical description of one measurable aspect of democracy in decision making within a group.

==> anc/aggregate_large.csv <==
k,n_k
0,2
1,2
2,3
3,3
4,3
5,4
6,4
7,4
8,5
9,5
10,6
11,7
12,7
13,8
14,9
15,9
16,9
17,10
18,10
19,10
20,11
21,11
22,11
23,12
24,12
25,12
26,13
27,13
28,13
29,14
30,14
31,14
32,14
33,15
34,15
35,15
36,16
37,16
38,17
39,17
40,17
41,17
42,18
43,17
44,17
45,17
46,17
47,16
48,16
49,16
50,16
51,15
52,15
53,15
54,15
55,14
56,14
57,14
58,14
59,13
60,13
61,13
62,13
63,12
64,12
65,12
66,12
67,11
68,11
69,11
70,11
71,11
72,10
73,10
74,10
75,10
76,9
77,9
78,9
79,9
80,8
81,8
82,8
83,8
84,7
85,7
86,7
87,7
88,6
89,6
90,6
91,6
92,5
93,5
94,5
95,5
96,4
97,4
98,4
99,4
100,3
101,3
102,3
103,3
104,2
105,2


==> anc/aggregate_small.csv <==
k,n_k
0,0
1,3
2,5
3,8
4,10
5,13
6,15
7,18
8,19
9,18
10,16
11,15
12,14
13,13
14,11
15,10
16,9
17,7
18,7
19,5
20,5
21,3
22,1


==> anc/scheme2_exploratory_parameter_sweep_500_results.csv <==
Group,Nominal s,Core c,Peripheral M,Maximum additional fraction,Maximum additional members,Mean I1,Mean G,Mean SF,I1 SD,G SD,SF SD,Target I1,Target G,Target SF,Mean absolute difference
Small group,0.05,1,21,0.1,2,0.09092080808080809,0.8940231013596461,0.3267724925269678,0.0026152265089067297,0.0023129176808126136,0.0045079948443137756,0.46606060606060606,0.4303,0.8933,0.4684634689374921
Small group,0.05,1,21,0.2,4,0.13613858585858585,0.8336750080216434,0.48119849615277555,0.0044763091148289635,0.0038283268456558942,0.005107055664382257,0.46606060606060606,0.4303,0.8933,0.381799510690296
Small group,0.05,1,21,0.3,6,0.18199030303030303,0.772871129961604,0.584746944618668,0.005948231232082989,0.005067125940754757,0.005139180881093095,0.46606060606060606,0.4303,0.8933,0.311731496124413
Small group,0.05,1,21,0.4,8,0.22759838383838382,0.7122187967008943,0.6626412015708695,0.007623133898311679,0.006799832605323362,0.005571344004382703,0.46606060606060606,0.4303,0.8933,0.25034660578408235
Small group,0.05,1,21,0.5,10,0.27378868686868685,0.6512981429494905,0.7253959273509674,0.009526347150488976,0.008309294888638928,0.005625507238071107,0.46606060606060606,0.4303,0.8933,0.19372471159681412
Small group,0.05,1,21,0.75,15,0.38583070707070705,0.5004698375984266,0.8428297553506588,0.015183248863682794,0.012498761818068437,0.0059182854097655285,0.46606060606060606,0.4303,0.8933,0.06695666041255556
Small group,0.05,1,21,1.0,21,0.5215030303030302,0.3201203929002449,0.9431503755181342,0.01856010336706735,0.015296251718210037,0.005434014728148647,0.46606060606060606,0.4303,0.8933,0.07182413562010449
Small group,0.1,2,20,0.1,2,0.1363907070707071,0.8535463553732829,0.42385726633281007,0.0025106165273521023,0.0023942442865453983,0.003498014785639916,0.46606060606060606,0.4303,0.8933,0.4074529960101239
Small group,0.1,2,20,0.2,4,0.18181333333333333,0.7955244828053701,0.5430834399642609,0.004438285098417543,0.004162001742566989,0.0046289637274267905,0.46606060606060606,0.4303,0.8933,0.33322943852279396
Small group,0.1,2,20,0.3,6,0.22702060606060603,0.7366797489093622,0.6295382462614841,0.006399834504543246,0.005761817858742085,0.005008856900743121,0.46606060606060606,0.4303,0.8933,0.26972716754929266
Small group,0.1,2,20,0.4,8,0.27251434343434344,0.6771147738101705,0.6978611138363868,0.007722392554159277,0.006965392762612529,0.005107549285360524,0.46606060606060606,0.4303,0.8933,0.21193330753334874
Small group,0.1,2,20,0.5,10,0.3175624242424242,0.6178282318608695,0.7538104344127392,0.009252105420319375,0.007934448783867561,0.004857720555291449,0.46606060606060606,0.4303,0.8933,0.15850532642210405
Small group,0.1,2,20,0.75,15,0.43217737373737375,0.46673723350085783,0.863013135097787,0.014309855011635697,0.012637046368278847,0.005620338433126122,0.46606060606060606,0.4303,0.8933,0.03353577690876771
Small group,0.1,2,20,1.0,20,0.5462569696969697,0.31523380769616255,0.9445566524030627,0.01825536998956115,0.016194611303106513,0.005807113096744894,0.46606060606060606,0.4303,0.8933,0.08217306944775461
Small group,0.2,4,18,0.1,1,0.20453777777777782,0.792948806248772,0.5114124977726021,0.0015722903579482273,0.0015521870467761535,0.0015370720062023466,0.46606060606060606,0.4303,0.8933,0.33535304558633267
Small group,0.2,4,18,0.2,3,0.25026020202020205,0.7394909129772342,0.6049138071730322,0.0034665104153527374,0.0033668404166413736,0.002972932862110786,0.46606060606060606,0.4303,0.8933,0.27112583661486866
Small group,0.2,4,18,0.3,5,0.29549131313131316,0.6841822465680852,0.6766850523638039,0.0050969696008839865,0.00485422961857876,0.00358316006688828,0.46606060606060606,0.4303,0.8933,0.21368882904452471
Small group,0.2,4,18,0.4,7,0.3405377777777778,0.6277815487071446,0.7352493853791476,0.006837623627230924,0.006452360360353662,0.004098521429838702,0.46606060606060606,0.4303,0.8933,0.16035166387027508
Small group,0.2,4,18,0.5,9,0.3860141414141414,0.5701192210367425,0.7851712067740462,0.008775402963611288,0.008156714413546606,0.004541544343579238,0.46606060606060606,0.4303,0.8933,0.10933149296972032
Small group,0.2,4,18,0.75,13,0.47693131313131315,0.45306436858972654,0.8668741437187749,0.012058670132089843,0.010967211102937252,0.004826194707167544,0.46606060606060606,0.4303,0.8933,0.02002031064721956
Small group,0.2,4,18,1.0,18,0.5922000000000001,0.3035819784244545,0.9471751849665714,0.017036273801458505,0.01540981655489773,0.005309087121023191,0.46606060606060606,0.4303,0.8933,0.10224420016050363
Small group,0.3,7,15,0.1,1,0.3409567676767677,0.6575351157234718,0.666781153839244,0.001527442457566699,0.001521592027455605,0.0009510430896689943,0.46606060606060606,0.4303,0.8933,0.1929526000893554
Small group,0.3,7,15,0.2,3,0.3864739393939394,0.6068598291863604,0.7268892336590365,0.003410277438109261,0.0033880947278658174,0.0020823603121101816,0.46606060606060606,0.4303,0.8933,0.14085242073133017
Small group,0.3,7,15,0.3,4,0.40882949494949494,0.581135095083037,0.7526753198037928,0.004219754554128963,0.004136657572212013,0.0023985336444690814,0.46606060606060606,0.4303,0.8933,0.11623029546345176
Small group,0.3,7,15,0.4,6,0.4547717171717171,0.5271625388898881,0.7994669228893818,0.005872062521230463,0.005692885809730151,0.0029234003322192036,0.46606060606060606,0.4303,0.8933,0.06732816829646505
Small group,0.3,7,15,0.5,7,0.4770884848484848,0.5002685827863519,0.8203849608259091,0.00678457788907649,0.0065839055021689255,0.0032503573729087297,0.46606060606060606,0.4303,0.8933,0.05130383358277385
Small group,0.3,7,15,0.75,11,0.5680298989898991,0.3889030789147814,0.8933160705180552,0.010686392259911704,0.010047445088936078,0.004010017957298288,0.46606060606060606,0.4303,0.8933,0.04779409484418895
Small group,0.3,7,15,1.0,15,0.6582408080808082,0.275280636706922,0.953110578613439,0.013914131310927787,0.013282677070318816,0.004516404891397533,0.46606060606060606,0.4303,0.8933,0.13567004797557305
Small group,0.4,9,13,0.1,1,0.43180242424242427,0.5670071142598276,0.7400804191543298,0.0015784995051266108,0.0015739917912311351,0.0007799849986917915,0.46606060606060606,0.4303,0.8933,0.10806162564122655
Small group,0.4,9,13,0.2,2,0.45453535353535357,0.5424453464778621,0.7654439382226245,0.0023771821125966224,0.0023604016438672085,0.0012107813404106248,0.46606060606060606,0.4303,0.8933,0.08384222026016337
Small group,0.4,9,13,0.3,3,0.47737252525252527,0.5172422127383186,0.7886571951996785,0.003296224192798617,0.0032537865648694236,0.0016246473831369806,0.46606060606060606,0.4303,0.8933,0.06763231224351977
Small group,0.4,9,13,0.4,5,0.5225022222222223,0.46597462527719735,0.8302661226205116,0.005210887818985828,0.005134049763323242,0.002386696865192995,0.46606060606060606,0.4303,0.8933,0.05171670627276733
Small group,0.4,9,13,0.5,6,0.5451111111111111,0.43979598907771694,0.8491742161848004,0.005964182450155676,0.005954456570706367,0.002737778555977555,0.46606060606060606,0.4303,0.8933,0.04422409264780719
Small group,0.4,9,13,0.75,9,0.6136751515151515,0.3587159201316055,0.9005972513449224,0.008704199615697187,0.008434376397463193,0.0032550710824114006,0.46606060606060606,0.4303,0.8933,0.07549862555595412
Small group,0.4,9,13,1.0,13,0.7049919191919193,0.24757415779280276,0.958823101330911,0.012390414488087703,0.012062719770643068,0.003973058407587231,0.46606060606060606,0.4303,0.8933,0.16239341888980716
Large group,0.05,5,100,0.1,10,0.09520563178190297,0.8952787856056573,0.5528745712459233,0.0009424135252464875,0.0008904006668803689,0.0013524642213869913,0.46938391175679317,0.42,0.9325,0.40969416477820814
Large group,0.05,5,100,0.2,20,0.14274380773024842,0.8340119061372215,0.6565344456733243,0.001754174451421331,0.0015946153208606171,0.0015372614722239143,0.46938391175679317,0.42,0.9325,0.338872521496814
Large group,0.05,5,100,0.3,30,0.19032316384180792,0.771495162354657,0.7266946888652096,0.002704104633014948,0.0023752817602005665,0.0016584042235132251,0.46938391175679317,0.42,0.9325,0.27878707380147755
Large group,0.05,5,100,0.4,40,0.23846533943144113,0.7083636966318742,0.7796510327345725,0.003412456606831396,0.002934436225852766,0.0016236025847925241,0.46938391175679317,0.42,0.9325,0.22404374540755123
Large group,0.05,5,100,0.5,50,0.2856809434131468,0.645517052518941,0.8219950099478022,0.004050687264210894,0.003634987200746125,0.0016466679361363409,0.46938391175679317,0.42,0.9325,0.1732416703049284
Large group,0.05,5,100,0.75,75,0.40475284727827104,0.4874459440126728,0.9016080437011086,0.006280277819044809,0.005445431570907381,0.001723090294358335,0.46938391175679317,0.42,0.9325,0.054322988263362126
Large group,0.05,5,100,1.0,100,0.5234407855797686,0.32970691870781127,0.9594499605302658,0.008214744302960894,0.007081780768783061,0.0017256548838929051,0.46938391175679317,0.42,0.9325,0.057099971881809965
Large group,0.1,10,95,0.1,9,0.13813315397722176,0.8564476264560417,0.611013161500265,0.0008192489699012103,0.0008027884388644289,0.0009363998370231592,0.46938391175679317,0.42,0.9325,0.36306174091178267
Large group,0.1,10,95,0.2,19,0.1856891758586674,0.7980826098673588,0.693006361459115,0.0016712286599654504,0.0015650158296909818,0.0012416038913389874,0.46938391175679317,0.42,0.9325,0.3004236614354565
Large group,0.1,10,95,0.3,28,0.22862188144561027,0.7436592044283847,0.7475523436519727,0.002371496366687128,0.002167732755649035,0.0013661950880152279,0.46938391175679317,0.42,0.9325,0.24978963036253166
Large group,0.1,10,95,0.4,38,0.27618269213523444,0.6822176305088696,0.7956335866120078,0.003340371463908512,0.0029758158420939793,0.0014799839656738322,0.46938391175679317,0.42,0.9325,0.19742842117280687
Large group,0.1,10,95,0.5,47,0.318873374585239,0.6267030171751082,0.8312286284846317,0.0038994905352508456,0.00353389027791039,0.0015480579577986239,0.46938391175679317,0.42,0.9325,0.1528283086206769
Large group,0.1,10,95,0.75,71,0.4329989776701641,0.4766679054135865,0.9051226215901361,0.006258447151293885,0.005651691805798996,0.001721098713474356,0.46938391175679317,0.42,0.9325,0.04014340597002649
Large group,0.1,10,95,1.0,95,0.5471153618509551,0.32573446757991226,0.9600933136106792,0.007982319088090611,0.006916708734899437,0.0016508468237454311,0.46938391175679317,0.42,0.9325,0.06653009870830962
Large group,0.2,21,84,0.1,8,0.23813887543718054,0.7593266308765102,0.710573075827446,0.0007598791643488705,0.0007532683368760431,0.0005379428461674144,0.46938391175679317,0.42,0.9325,0.2641661971228923
Large group,0.2,21,84,0.2,16,0.27624668639583894,0.7158883377787866,0.7547938500957696,0.0014159351173201697,0.0013887521769269532,0.0008325507659602433,0.46938391175679317,0.42,0.9325,0.22224390434799038
Large group,0.2,21,84,0.3,25,0.3190111918213613,0.6650265433620884,0.7960189530868074,0.0022598733787433647,0.002209168905520832,0.0010998245048388432,0.46938391175679317,0.42,0.9325,0.17729343673690434
Large group,0.2,21,84,0.4,33,0.35698663796968877,0.6185565611094288,0.8272977991480525,0.0028766838838447067,0.002773108162435421,0.0012050225929046206,0.46938391175679317,0.42,0.9325,0.1387186785828269
Large group,0.2,21,84,0.5,42,0.3997979374047171,0.5652446755207085,0.8579656454542791,0.0038735802398483774,0.003615946509657548,0.0013377664070962868,0.46938391175679317,0.42,0.9325,0.09645500147283514
Large group,0.2,21,84,0.75,63,0.4996758317639674,0.4385351186901122,0.9163203399909919,0.005614124015417488,0.0052420534808791785,0.001493486709280442,0.46938391175679317,0.42,0.9325,0.021668899568764832
Large group,0.2,21,84,1.0,84,0.6003171016052372,0.3089045868484376,0.962632102816158,0.007560397972715568,0.0073017705280018054,0.0017155484811523863,0.46938391175679317,0.42,0.9325,0.0907202352720548
Large group,0.3,32,73,0.1,7,0.3380554389740831,0.6605341738111774,0.778754642731522,0.0006496865472875372,0.0006459392549253612,0.0003348375652119456,0.46938391175679317,0.42,0.9325,0.17520266795412187
Large group,0.3,32,73,0.2,14,0.37142161241144295,0.6240257758244588,0.807650246646646,0.0012276712226370159,0.0012230694627668587,0.0005773601996832887,0.46938391175679317,0.42,0.9325,0.1422792761743877
Large group,0.3,32,73,0.3,21,0.4047900636714196,0.5862149274914819,0.8333126440943338,0.0017602165500474167,0.0017375626601573578,0.0007314349154431938,0.46938391175679317,0.42,0.9325,0.10999871049417387
Large group,0.3,32,73,0.4,29,0.442739736346516,0.5419390555083985,0.8594748233760345,0.0025056682290371243,0.0024751396967440586,0.0009352719397138463,0.46938391175679317,0.42,0.9325,0.07386946918088039
Large group,0.3,32,73,0.5,36,0.4760795982423101,0.5021968544186879,0.88021446558717,0.0030243052780561763,0.0029443215020705416,0.0009981142280559607,0.46938391175679317,0.42,0.9325,0.04705935843901162
Large group,0.3,32,73,0.75,54,0.5619341404358353,0.3973955250370575,0.9261501305835202,0.004505793964024506,0.004275973262714864,0.0011718743078840278,0.46938391175679317,0.42,0.9325,0.04050152435282147
Large group,0.3,32,73,1.0,73,0.6522415926822706,0.28442129803838045,0.9661302702275435,0.006206241184733134,0.005809506931427623,0.001325754676708926,0.46938391175679317,0.42,0.9325,0.11735555103821348
Large group,0.4,42,63,0.1,6,0.4286109048515828,0.5705443272174587,0.826021708890364,0.0005701036787291979,0.0005681645083784151,0.00023018679861249347,0.46938391175679317,0.42,0.9325,0.09926520841076837
Large group,0.4,42,63,0.2,12,0.45722421307506056,0.5400001104004766,0.8462131184006874,0.0011560440855045108,0.0011436001234774406,0.0004254003521385593,0.46938391175679317,0.42,0.9325,0.07281556356050728
Large group,0.4,42,63,0.3,18,0.48567900636714195,0.508718868309302,0.8647109836893633,0.0015808671318006298,0.001573885143019202,0.0005645590211780189,0.46938391175679317,0.42,0.9325,0.05760099307676251
Large group,0.4,42,63,0.4,25,0.5191206887274684,0.4710694045701174,0.8846289807312118,0.0021444225423874956,0.0021342024514755618,0.0007095318135911196,0.46938391175679317,0.42,0.9325,0.04955906693652697
Large group,0.4,42,63,0.5,31,0.5477128688010043,0.4382150989788631,0.9004121103703997,0.0027164502510286874,0.0026843681946439888,0.0008294321024212479,0.46938391175679317,0.42,0.9325,0.0428773152175582
Large group,0.4,42,63,0.75,47,0.6239803784413954,0.3481659231561829,0.9379157928217726,0.0038883299847197136,0.0037574931429591113,0.0009625055240231162,0.46938391175679317,0.42,0.9325,0.07728211211673065
Large group,0.4,42,63,1.0,63,0.6997847547305173,0.2559287649023815,0.970065738157812,0.005237594300526678,0.005092241317904359,0.0011450660073412792,0.46938391175679317,0.42,0.9325,0.14401260540971822


==> anc/simulation1.py <==
"""Constructive implementation of the preferential-consultation simulation.

The script implements the simulation scheme described in the manuscript,
using the supplied aggregate consultation-count data as input.
"""
from __future__ import annotations
import argparse
import csv
import math
from pathlib import Path
import numpy as np

ROOT = Path(__file__).resolve().parent
DATA = ROOT


def load_k_values(path: Path) -> list[int]:
    values: list[int] = []
    with path.open(newline="") as f:
        for row in csv.DictReader(f):
            values.extend([int(row["k"])] * int(row["n_k"]))
    return values


def metrics(F: np.ndarray) -> tuple[float, float]:
    m = len(F)
    total = float(F.sum())
    if total == 0:
        return 0.0, 0.0
    x = np.sort(F.astype(float))
    gini = float(np.sum((2*np.arange(1, m+1)-m-1)*x) / (m*total))
    p = x[x > 0] / total
    sf = float(-np.sum(p*np.log(p)) / math.log(m)) if m > 1 else 0.0
    return gini, sf


def one_run(k_values: list[int], m: int, m_preferred: int, p: float,
            rng: np.random.Generator) -> tuple[float, float]:
    F = np.zeros(m, dtype=np.int64)
    preferred = np.arange(min(m_preferred, m), dtype=int)
    outside = np.arange(min(m_preferred, m), m, dtype=int)
    for k in k_values:
        k = min(k, m)
        if k <= len(preferred):
            chosen = preferred[:k]
        else:
            n_extra = k - len(preferred)
            if p >= 1.0:
                extra = outside[:n_extra]
            elif p <= 0.0:
                extra = rng.choice(outside, size=n_extra, replace=False)
            elif rng.random() < p:
                extra = outside[:n_extra]
            else:
                extra = rng.choice(outside, size=n_extra, replace=False)
            chosen = np.concatenate((preferred, extra))
        F[chosen] += 1
    return metrics(F)


def run(group: str, runs: int, seed: int) -> list[dict[str, float | int | str]]:
    path = DATA / f"aggregate_{group}.csv"
    k_values = load_k_values(path)
    m = max(k_values) if k_values else 0
    m_preferred = 6
    ps = [0.0, 0.25, 0.5, 0.75, 1.0]
    rows = []
    for p in ps:
        gs, ss = [], []
        for j in range(runs):
            g, sf = one_run(k_values, m, m_preferred, p,
                            np.random.default_rng(seed + 100000*j + int(1000*p)))
            gs.append(g); ss.append(sf)
        rows.append({
            "Group": f"{group.title()} group",
            "p": p,
            "Runs": runs,
            "m_p": m_preferred,
            "D_mean": float(sum(k_values)/(m*len(k_values))),
            "D_sd": 0.0,
            "G_mean": float(np.mean(gs)),
            "G_sd": float(np.std(gs, ddof=0)),
            "SF_mean": float(np.mean(ss)),
            "SF_sd": float(np.std(ss, ddof=0)),
        })
    return rows


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--runs", type=int, default=2000)
    ap.add_argument("--seed", type=int, default=20260923)
    ap.add_argument("--output", type=Path,
                    default=ROOT / "simulation_results" / "simulation1_results.csv")
    args = ap.parse_args()
    rows = run("small", args.runs, args.seed) + run("large", args.runs, args.seed+50000)
    args.output.parent.mkdir(parents=True, exist_ok=True)
    with args.output.open("w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=rows[0].keys()); w.writeheader(); w.writerows(rows)
    print(f"Wrote {args.output}")

if __name__ == "__main__":
    main()


==> anc/simulation2.py <==
"""Constructive implementation of the fixed-core consultation simulation.

The script implements the core-periphery simulation scheme described in the
manuscript, using the supplied aggregate consultation-count data as input.
"""
from __future__ import annotations
import argparse
import csv
import math
from pathlib import Path
import numpy as np

ROOT = Path(__file__).resolve().parent
DATA = ROOT


def load_distribution(path: Path) -> tuple[int, list[tuple[int, int]]]:
    rows = []
    with path.open(newline="") as f:
        for r in csv.DictReader(f):
            rows.append((int(r["k"]), int(r["n_k"])))
    m = max(k for k, _ in rows)
    return m, rows


def target_mean(rows: list[tuple[int, int]]) -> tuple[float, int]:
    N = sum(n for _, n in rows)
    mu = sum(k*n for k, n in rows) / N
    return mu, N


def metrics(F: np.ndarray) -> tuple[float, float]:
    m = len(F); total = float(F.sum())
    x = np.sort(F.astype(float))
    gini = float(np.sum((2*np.arange(1, m+1)-m-1)*x) / (m*total))
    p = x[x > 0] / total
    sf = float(-np.sum(p*np.log(p)) / math.log(m)) if m > 1 else 0.0
    return gini, sf


def simulate(m: int, mu: float, N: int, s: float, rng: np.random.Generator):
    c = int(round(s*m)); M = m-c
    q_low = int(math.floor(mu)); q_high = int(math.ceil(mu))
    if c > q_low:
        raise ValueError("The chosen core is larger than the lower target consultation count; the target mean cannot be maintained with this calibration.")
    q_low_p = q_low-c; q_high_p = q_high-c
    frac = mu-math.floor(mu)
    F = np.zeros(m, dtype=np.int64)
    for _ in range(N):
        q = q_high if (rng.random() < frac) else q_low
        n_peripheral = q-c
        if n_peripheral < 0:
            n_peripheral = 0
        chosen = np.arange(c, dtype=int)
        if n_peripheral:
            extra = rng.choice(np.arange(c, m, dtype=int), size=n_peripheral, replace=False)
            chosen = np.concatenate((chosen, extra))
        F[chosen] += 1
    g, sf = metrics(F)
    I1 = float(F.sum()/(m*N))
    rho = (mu-c)/M if M else 0.0
    return I1, g, sf, c, M, q_low_p, q_high_p, frac, rho


def run_group(group: str, runs: int, seed: int):
    m, rows = load_distribution(DATA / f"aggregate_{group}.csv")
    mu, N = target_mean(rows)
    s_values = [0.01, 0.02, 0.05, 0.1, 0.2, 0.3, 0.4]
    out = []
    for s in s_values:
        vals = [simulate(m, mu, N, s, np.random.default_rng(seed+100000*j)) for j in range(runs)]
        a = np.asarray(vals, dtype=float)
        I1m,Gm,SFm = a[:,0].mean(), a[:,1].mean(), a[:,2].mean()
        I1sd,Gsd,SFsd = a[:,0].std(), a[:,1].std(), a[:,2].std()
        _,_,_,c,M,ql,qh,ph,rho = vals[0]
        expected_I1 = mu/m
        out.append({"Group": f"{group.title()} group", "Nominal s": s, "Core c": c,
                    "Peripheral M": M, "q_low": ql, "q_high": qh,
                    "Pr(q_high)": ph, "Effective s": c/m, "rho": rho,
                    "Expected I1": expected_I1, "MC mean I1": I1m, "MC I1 SD": I1sd,
                    "MC G": Gm, "MC SF": SFm, "MC G SD": Gsd, "MC SF SD": SFsd})
    return out


def simulate_fixed_k(m: int, k: int, N: int, s: float, rng: np.random.Generator):
    c = int(round(s*m)); M = m-c
    if c > k:
        raise ValueError("The chosen core is larger than the fixed total consultation count k.")
    n_peripheral = k-c
    F = np.zeros(m, dtype=np.int64)
    # Every core member is consulted in every decision.
    if c:
        F[:c] = N
    if n_peripheral:
        # Independent random keys give a uniform sample without replacement
        # for each decision.  The vectorised form keeps the 500-run control
        # calculation reasonably fast while preserving the sampling rule.
        keys = rng.random((N, M))
        selected = np.argpartition(keys, n_peripheral - 1, axis=1)[:, :n_peripheral]
        F[c:] = np.bincount(selected.ravel(), minlength=M)
    g, sf = metrics(F)
    I1 = float(k/m)
    rho = n_peripheral/M if M else 0.0
    return I1, g, sf, c, M, n_peripheral, rho


def run_group_fixed_k(group: str, runs: int, seed: int):
    m, rows = load_distribution(DATA / f"aggregate_{group}.csv")
    mu, _ = target_mean(rows)
    k = int(round(mu))
    s_values = [0.01, 0.02, 0.05, 0.1, 0.2, 0.3, 0.4]
    out = []
    for s in s_values:
        vals = [simulate_fixed_k(m, k, int(sum(n for _, n in rows)), s,
                                 np.random.default_rng(seed+100000*j))
                for j in range(runs)]
        a = np.asarray(vals, dtype=float)
        I1m,Gm,SFm = a[:,0].mean(), a[:,1].mean(), a[:,2].mean()
        I1sd,Gsd,SFsd = a[:,0].std(), a[:,1].std(), a[:,2].std()
        I1,g,sf,c,M,n_peripheral,rho = vals[0]
        out.append({"Group": f"{group.title()} group", "Nominal s": s, "Core c": c,
                    "Peripheral M": M, "q": n_peripheral, "Effective s": c/m,
                    "rho": rho, "k": k, "I1": I1, "MC G": Gm, "MC SF": SFm,
                    "MC G SD": Gsd, "MC SF SD": SFsd})
    return out



def simulate_exploratory(m: int, N: int, s: float, fmax: float, rng: np.random.Generator):
    """Exploratory extension with an ordered preference among peripheral members."""
    c = int(round(s*m)); M = m-c
    max_add = min(M, int(math.floor(fmax*M)))
    A = rng.integers(0, max_add + 1, size=N) if max_add > 0 else np.zeros(N, dtype=int)
    F = np.zeros(m, dtype=np.int64)
    if c:
        F[:c] = N
    if max_add:
        F[c:c+max_add] = np.array([(A >= j+1).sum() for j in range(max_add)])
    g, sf = metrics(F)
    I1 = float(F.sum()/(m*N))
    return I1, g, sf, c, M, max_add

def run_exploratory_group(group: str, runs: int, seed: int):
    m, rows = load_distribution(DATA / f"aggregate_{group}.csv")
    mu, N = target_mean(rows)
    target_I1 = mu/m
    target_G, target_SF = (0.4303, 0.8933) if group == 'small' else (0.4200, 0.9325)
    s_values = [0.05, 0.10, 0.20, 0.30, 0.40]
    fmax_values = [0.10, 0.20, 0.30, 0.40, 0.50, 0.75, 1.00]
    out = []
    for s in s_values:
        for fmax in fmax_values:
            vals = [simulate_exploratory(m, N, s, fmax,
                                         np.random.default_rng(seed + 100000*j + int(1000*s) + int(100*fmax)))
                    for j in range(runs)]
            a = np.asarray(vals, dtype=float)
            I1m, Gm, SFm = a[:,0].mean(), a[:,1].mean(), a[:,2].mean()
            I1sd, Gsd, SFsd = a[:,0].std(), a[:,1].std(), a[:,2].std()
            _, _, _, c, M, max_add = vals[0]
            mean_abs_difference = (abs(I1m-target_I1) + abs(Gm-target_G) + abs(SFm-target_SF))/3.0
            out.append({
                "Group": f"{group.title()} group", "Nominal s": s, "Core c": c,
                "Peripheral M": M, "Maximum additional fraction": fmax,
                "Maximum additional members": max_add, "Mean I1": I1m,
                "Mean G": Gm, "Mean SF": SFm, "I1 SD": I1sd, "G SD": Gsd,
                "SF SD": SFsd, "Target I1": target_I1, "Target G": target_G,
                "Target SF": target_SF, "Mean absolute difference": mean_abs_difference
            })
    return out

def main():
    ap=argparse.ArgumentParser()
    ap.add_argument('--mode', choices=['empirical', 'fixed-k', 'exploratory'], default='empirical')
    ap.add_argument('--runs',type=int,default=2000)
    ap.add_argument('--seed',type=int,default=20260923)
    ap.add_argument('--output',type=Path,default=None)
    a=ap.parse_args()
    if a.mode == 'fixed-k':
        rows=run_group_fixed_k('small',a.runs,a.seed)+run_group_fixed_k('large',a.runs,a.seed+50000)
        default_name = f'scheme2_fixed_k_{a.runs}_results.csv'
    elif a.mode == 'exploratory':
        rows=run_exploratory_group('small',a.runs,a.seed)+run_exploratory_group('large',a.runs,a.seed+50000)
        default_name = f'scheme2_exploratory_parameter_sweep_{a.runs}_results.csv'
    else:
        rows=run_group('small',a.runs,a.seed)+run_group('large',a.runs,a.seed+50000)
        default_name = f'scheme2_empirical_I1_calibrated_{a.runs}_results.csv'
    output = a.output if a.output is not None else ROOT/'simulation_results'/default_name
    output.parent.mkdir(parents=True,exist_ok=True)
    with output.open('w',newline='') as f:
        w=csv.DictWriter(f,fieldnames=rows[0].keys()); w.writeheader(); w.writerows(rows)
    print(f'Wrote {output}')

if __name__=='__main__': main()

